The SOPHIE search for northern extrasolar planets IX. Populating the brown dwarf desert

Radial velocity planet search surveys of nearby Solar-type stars have shown a strong deficit of brown dwarf companions within $\sim5\,\mathrm{AU}$. There is presently no comprehensive explanation of this lack of brown dwarf companions, therefore, increasing the sample of such objects is crucial to understand their formation and evolution. Based on precise radial velocities obtained using the SOPHIE spectrograph at Observatoire de Haute-Provence we characterise the orbital parameters of $15$ companions to solar-type stars and constrain their true mass using astrometric data from the Hipparcos space mission. The nine companions not shown to be stellar in nature have minimum masses ranging from ~$13$ to $70\,\mathrm{M}_{\mathrm{Jup}}$, and are well distributed across the planet/brown dwarf mass regime, making them an important contribution to the known population of massive companions around solar-type stars. We characterise six companions as stellar in nature with masses ranging from a minimum mass of $76 \pm 4\,\mathrm{M}_{\mathrm{Jup}}$ to a mass of $0.35 \pm 0.03\,\mathrm{M_\odot}$. The orbital parameters of two previously known sub-stellar candidates are improved.

==> img/Fe_M.py <==
from pylab import loadtxt
import numpy as np
import matplotlib.pyplot as plt
import sys

solar_mass = 1047.92612

fig = plt.figure(figsize=(8,5))
fontlabel_size = 18
tick_size = 18
params = {'backend': 'wxAgg', 'lines.markersize' : 2, 'axes.labelsize': fontlabel_size, 'text.fontsize': fontlabel_size, 'legend.fontsize': fontlabel_size, 'xtick.labelsize': tick_size, 'ytick.labelsize': tick_size, 'text.usetex': True}
plt.rcParams.update(params)
plt.rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})

Mp,Mp_err_low,Mp_err_up,Fe,Fe_err,ecc,ecc_err,P,Perr_low,Perr_up = loadtxt('data/wilson.txt',unpack=True,skiprows=1)
MpD,Mp_errDl,Mp_errDu,FeD,Fe_errD = loadtxt('data/diaz12.txt',unpack=True,skiprows=1)
MpS,Mp_errSl,Mp_errSu,FeS,Fe_errS = loadtxt('data/sahlmann11.txt',unpack=True,skiprows=1)
MpM,Mp_errM,FeM,Fe_errM = loadtxt('data/moutou.txt',unpack=True,skiprows=1)
ms,Ps,Fes = loadtxt('data/sozzetti.txt',unpack=True)
MpH,Mp_errHu,Mp_errHl,FeH,Fe_errH = loadtxt('data/hebrard14.txt',unpack=True,skiprows=1)
#mX,PX,FeX = loadtxt('data/exoorg.txt',unpack=True,skiprows=1)

ax = plt.subplot(111)
plt.plot([0,155],[0,0],'--',color="black",lw=1.2)
plt.errorbar(39.9,0.14,xerr=1.0,yerr=0.12,color="blue", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5) # Diaz et al. (2013)
#plt.plot(mX,FeX,'o',color="white",markersize=8,mew=1.2,alpha=0.1)
plt.plot(ms,Fes,'o',color="white",markersize=8,mew=1.2,alpha=0.5)
#plt.errorbar(0.094,-0.04,xerr=0.033,yerr=0.10,color="green", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5) # Bruno (2014)
#plt.errorbar(1.84,-0.04,xerr=0.18,yerr=0.10,color="green", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5) # Bruno (2014)
#plt.errorbar(1.45,0.27,xerr=0.35,yerr=0.09,color="green", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5) # Santerne (2014)
#plt.errorbar(0.68,0.34,xerr=0.09,yerr=0.14,color="green", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) # Hebrard(2013)
#plt.errorbar(9.9,-0.07,xerr=0.5,yerr=0.15,color="green", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) # Hebrard (2013)
#plt.errorbar(14.3,-0.02,xerr=0.9,yerr=0.03,color="green", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5) # Bouchy et al. (2009)
#plt.errorbar(MpH,FeH,xerr=[Mp_errHl,Mp_errHu],yerr=Fe_errH,color="blue", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) # Hebrard et al. (2014)
#plt.errorbar(MpM,FeM,xerr=MpM,yerr=Fe_errM,color="green", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) # Moutou et al. (2014)

plt.errorbar(0.0751*solar_mass,-0.13,xerr=0.0028*solar_mass,yerr=0.13,color="#00B230", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5) # Diaz (2014)
#plt.errorbar(0.0994*solar_mass,-0.06,xerr=0.0038*solar_mass,yerr=0.13,color="green", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5) # Diaz (2014)
plt.errorbar(MpS,FeS,xerr=[Mp_errSu,Mp_errSl],yerr=Fe_errS,color="orange", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) # Diaz et al. (2012)
plt.errorbar(MpD,FeD,xerr=[Mp_errDl,Mp_errDu],yerr=Fe_errD,color="#1957FF", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) # Diaz et al. (2012)
plt.errorbar(Mp,Fe,xerr=[Mp_err_up,Mp_err_low],yerr=Fe_err,color="#FF3F00", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) # This study

plt.ylabel("[Fe/H]")
plt.xlabel("$m\sin i$($M_\\mathrm{Jup}$)")
plt.ylim(-0.95,0.6)
plt.xlim(0.0,135)
ax.minorticks_on()
#ax.set_xscale('log')
plt.savefig('m_Fe.pdf', bbox_inches='tight', pad_inches=0.1)
plt.show()


==> img/Fe_M_2.py <==
from pylab import loadtxt
import numpy as np
import matplotlib.pyplot as plt
import sys

solar_mass = 1047.92612

fig = plt.figure(figsize=(8,5))
fontlabel_size = 18
tick_size = 18
params = {'backend': 'wxAgg', 'lines.markersize' : 2, 'axes.labelsize': fontlabel_size, 'text.fontsize': fontlabel_size, 'legend.fontsize': fontlabel_size, 'xtick.labelsize': tick_size, 'ytick.labelsize': tick_size, 'text.usetex': True}
plt.rcParams.update(params)
plt.rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})

mass,mu,ml,Fe,Fe_err,flag = loadtxt('data/ma.txt',unpack=True,skiprows=1)
ms,Ps,Fes = loadtxt('data/sozzetti.txt',unpack=True)
M,Ml,Mu,FE,FE_err,ecc,ecc_err,P,Perr_low,Perr_up = loadtxt('data/wilson.txt',unpack=True,skiprows=1)

MpD,Mp_errDl,Mp_errDu,FeD,Fe_errD = loadtxt('data/diaz2012.txt',unpack=True,skiprows=1,usecols=(0,1,2,3,4))
MpS,Mp_errSl,Mp_errSu,FeS,Fe_errS = loadtxt('data/sahlmann2011.txt',unpack=True,skiprows=1,usecols=(0,1,2,3,4))

#MpM,Mp_errM,FeM,Fe_errM = loadtxt('data/moutou.txt',unpack=True,skiprows=1)
#MpH,Mp_errHu,Mp_errHl,FeH,Fe_errH = loadtxt('data/hebrard14.txt',unpack=True,skiprows=1)
#mX,PX,FeX = loadtxt('data/exoorg.txt',unpack=True,skiprows=1)


ax = plt.subplot(111)
plt.plot([0,155],[0,0],'--',color="black",lw=1.2)

plt.errorbar(MpD,FeD,xerr=[Mp_errDu,Mp_errDl],yerr=Fe_errD,color="#C0C0C0",markeredgecolor="#707070", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=3)
plt.errorbar(MpS,FeS,xerr=[Mp_errSu,Mp_errSl],yerr=Fe_errS,color="#C0C0C0",markeredgecolor="#707070", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=3)

for i in range(len(flag)):

	if int(flag[i]) == 0:
		plt.errorbar(mass[i],Fe[i],xerr=[[mu[i]],[ml[i]]],yerr=Fe_err[i],color="#C0C0C0",markeredgecolor="#707070", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=3)
	else:
		plt.errorbar(mass[i],Fe[i],xerr=[[mu[i]],[ml[i]]],yerr=Fe_err[i],color="#C0C0C0",markeredgecolor="#707070", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=3)


plt.errorbar(0.0751*solar_mass,-0.13,xerr=0.0028*solar_mass,yerr=0.13,color="#C0C0C0",markeredgecolor="#707070", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=3) # Diaz (2014)
plt.errorbar(M,FE,xerr=[Mu,Ml],yerr=FE_err,color="#FF3F00", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) # This study


#plt.errorbar(39.9,0.14,xerr=1.0,yerr=0.12,color="blue", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5) # Diaz et al. (2013)
#plt.plot(mX,FeX,'o',color="white",markersize=8,mew=1.2,alpha=0.1)
#plt.plot(ms,Fes,'o',color="white",markersize=8,mew=1.2,alpha=0.5)
#plt.errorbar(0.094,-0.04,xerr=0.033,yerr=0.10,color="green", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5) # Bruno (2014)
#plt.errorbar(1.84,-0.04,xerr=0.18,yerr=0.10,color="green", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5) # Bruno (2014)
#plt.errorbar(1.45,0.27,xerr=0.35,yerr=0.09,color="green", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5) # Santerne (2014)
#plt.errorbar(0.68,0.34,xerr=0.09,yerr=0.14,color="green", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) # Hebrard(2013)
#plt.errorbar(9.9,-0.07,xerr=0.5,yerr=0.15,color="green", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) # Hebrard (2013)
#plt.errorbar(14.3,-0.02,xerr=0.9,yerr=0.03,color="green", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5) # Bouchy et al. (2009)
#plt.errorbar(MpH,FeH,xerr=[Mp_errHl,Mp_errHu],yerr=Fe_errH,color="blue", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) # Hebrard et al. (2014)
#plt.errorbar(MpM,FeM,xerr=MpM,yerr=Fe_errM,color="green", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) # Moutou et al. (2014)


#plt.errorbar(0.0751*solar_mass,-0.13,xerr=0.0028*solar_mass,yerr=0.13,color="#00B230", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5) # Diaz (2014)
#plt.errorbar(0.0994*solar_mass,-0.06,xerr=0.0038*solar_mass,yerr=0.13,color="green", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5) # Diaz (2014)
#plt.errorbar(MpS,FeS,xerr=[Mp_errSu,Mp_errSl],yerr=Fe_errS,color="orange", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) # Sahlmann et al. (2011)
#plt.errorbar(MpD,FeD,xerr=[Mp_errDl,Mp_errDu],yerr=Fe_errD,color="#1957FF", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) # Diaz et al. (2012)


plt.ylabel("[Fe/H]")
plt.xlabel("$m\sin i~$($M_\\mathrm{Jup}$)")
plt.ylim(-1.1,0.55)
plt.xlim(0.0,100)
ax.minorticks_on()
#ax.set_xscale('log')
plt.savefig('m_Fe.pdf', bbox_inches='tight', pad_inches=0.1)
plt.show()


==> img/ecc_M.py <==
from pylab import loadtxt
import numpy as np
import matplotlib.pyplot as plt
import sys

solar_mass = 1047.92612

fig = plt.figure(figsize=(8,5))
fontlabel_size = 18
tick_size = 18
params = {'backend': 'wxAgg', 'lines.markersize' : 2, 'axes.labelsize': fontlabel_size, 'text.fontsize': fontlabel_size, 'legend.fontsize': fontlabel_size, 'xtick.labelsize': tick_size, 'ytick.labelsize': tick_size, 'text.usetex': True}
plt.rcParams.update(params)
plt.rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})

Mp,Mp_err_low,Mp_err_up,Fe,Fe_err, eccp, ecc_err, P, P_err_low, P_err_up = loadtxt('data/wilson.txt',unpack=True,skiprows=1)

mass,mu,ml,ecc,ecc_u,ecc_l,flag = loadtxt('data/ma_ecc.txt',unpack=True,skiprows=1)
ms,Fes,Ps,eccs = loadtxt('data/sozzetti10.txt',unpack=True)

mD,mD_l,mD_u,eccD,eccD_l, eccD_u = loadtxt('data/diaz2012.txt',unpack=True,skiprows=1,usecols=(0,1,2,5,6,7))
msal,msal_l,msal_u,eccsal,eccsal_l, eccsal_u= loadtxt('data/sahlmann2011.txt',unpack=True,skiprows=1,usecols=(0,1,2,5,6,7))

ax = plt.subplot(111)

plt.plot([42.5,42.5],[0,1],'--k')

plt.errorbar(mD,eccD,xerr=[mD_l,mD_u],yerr=[eccD_l,eccD_u],color="#C0C0C0",markeredgecolor="#707070", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=3)
plt.errorbar(msal,eccsal,xerr=[msal_l,msal_u],yerr=[eccsal_l,eccsal_u],color="#C0C0C0",markeredgecolor="#707070", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=3)


for i in range(len(flag)):

	if int(flag[i]) == 0:
		plt.errorbar(mass[i],ecc[i],xerr=[[mu[i]],[ml[i]]],yerr=[[ecc_u[i]],[ecc_l[i]]],color="#C0C0C0",markeredgecolor="#707070", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5)
	else:
		plt.errorbar(mass[i],ecc[i],xerr=[[mu[i]],[ml[i]]],yerr=[[ecc_u[i]],[ecc_l[i]]],color="#C0C0C0",markeredgecolor="#707070", fmt='s',markersize=8,mew=1.2,lw=1.2,zorder=5)

plt.errorbar(Mp,eccp,xerr=[Mp_err_low,Mp_err_up],yerr=ecc_err,color="#FF3F00", fmt='o',markersize=8,mew=1.2,lw=1.2,zorder=5) #This study
#plt.plot(ms,eccs,'o',color="white",markersize=8,mew=1.2,alpha=0.5)
plt.ylabel("Eccentricity")
plt.xlabel("$m\sin i~$($M_\\mathrm{Jup}$)")
plt.ylim(0.0,1,0)
plt.xlim(0.0,100)
ax.minorticks_on()
#ax.set_xscale('log')
plt.savefig('m_ecc.pdf', bbox_inches='tight', pad_inches=0.1)
plt.show()

